DYNAFED: Tackling Client Data Heterogeneity with Global Dynamics

The Federated Learning (FL) paradigm is known to face challenges under heterogeneous client data. Local training on non-iid distributed data results in deflected local optimum, which causes the client models drift further away from each other and degrades the aggregated global model's performance. A natural solution is to gather all client data onto the server, such that the server has a global view of the entire data distribution. Unfortunately, this reduces to regular training, which compromises clients' privacy and conflicts with the purpose of FL. In this paper, we put forth an idea to collect and leverage global knowledge on the server without hindering data privacy. We unearth such knowledge from the dynamics of the global model's trajectory. Specifically, we first reserve a short trajectory of global model snapshots on the server. Then, we synthesize a small pseudo dataset such that the model trained on it mimics the dynamics of the reserved global model trajectory. Afterward, the synthesized data is used to help aggregate the deflected clients into the global model. We name our method Dynafed, which enjoys the following advantages: 1) we do not rely on any external on-server dataset, which requires no additional cost for data collection; 2) the pseudo data can be synthesized in early communication rounds, which enables Dynafed to take effect early for boosting the convergence and stabilizing training; 3) the pseudo data only needs to be synthesized once and can be directly utilized on the server to help aggregation in subsequent rounds. Experiments across extensive benchmarks are conducted to showcase the effectiveness of Dynafed. We also provide insights and understanding of the underlying mechanism of our method.

==> cvpr2023-author_kit-v1_1-1/figures/visualize_trainingcurve_main_fmnist.py <==
import os, argparse, json, copy, time
from tqdm import tqdm
from functools import partial
import torch, torchvision
import numpy as np
import matplotlib.pyplot as plt
import data, models
import experiment_manager as xpm
# from fl_devices import Client, Server
from scipy.interpolate import make_interp_spline, BSpline


import resource
rlimit = resource.getrlimit(resource.RLIMIT_NOFILE)
resource.setrlimit(resource.RLIMIT_NOFILE, (2048, rlimit[1]))

np.set_printoptions(precision=4, suppress=True)
import experiment_manager as xpm
import seaborn as sns
sns.set_style('whitegrid')
def smoothen(x, y):
    spl_test = make_interp_spline(x, y, k=3)
    y_smooth = spl_test(x)
    return y_smooth

int_num, int_length = 40, 5
def get_stats(cur_k):
    ma_val_acc = np.mean(np.reshape(cur_k,(int_num,int_length)), axis=1)
    min_val_acc = np.min(np.reshape(cur_k,(int_num,int_length)), axis=1)
    max_val_acc = np.max(np.reshape(cur_k,(int_num,int_length)), axis=1)
    return ma_val_acc, min_val_acc, max_val_acc

methods = [
    "FedSyn",
    "FedMix",
    "FedGen",
    "FedAvg",
    "ABAVG",
    "FedBE",
    "FedDF",
    "FedProx",
    "Scaffold",
]
colors = [
    "red",
    "burlywood",
    'cornflowerblue',
    "lightpink",
    'lightseagreen',
    "plum",
    'orange',
    'rosybrown',
    "lightgray"
]
for i, method in enumerate(methods):
    xp = xpm.get_experiment("DEBUG/fmnist_0.01",f"{method}_0.01")
    print(list(xp.results.keys()))
    x = xp.results['communication_round']
    tests_accs = xp.results['server_ConvNet_accuracy']
    tests_accs = smoothen(x, tests_accs)
    ma_test_acc, min_test_acc, max_test_acc = get_stats(tests_accs)
    plt.plot(x[::int_length], ma_test_acc, label = method, c = colors[i])
    plt.fill_between(x[::int_length],  min_test_acc, max_test_acc, color = colors[i], alpha=0.2)

plt.legend(loc="lower right", prop={'size': 12}, framealpha=0.3, ncol=3)
# for i, ax in enumerate(axes):
#     if i <3:
#         ax.set_ylabel("Validation Accuracy",fontsize=15)
#         ax.set_title(f"Validation Size {list(finetune_dict.keys())[i]}",fontsize=20)
#     else:
#         ax.set_ylabel("Test Accuracy",fontsize=15)
#         ax.set_xlabel("communication_rounds",fontsize=15)
#     ax.set_xticks(np.arange(0, 201, 20),fontsize=15)
plt.ylabel("Test Accuracy",fontsize=17)
plt.xlabel("Communication Rounds",fontsize=17)
plt.xticks(np.arange(0, 201, 20),fontsize=15)
plt.yticks(fontsize=15)
plt.tight_layout()
plt.savefig("/home/rpi/prj/code/federated_learning/DEBUG/process_fmnist_001.pdf", format="pdf")
# plt.show()
plt.clf()

for i, method in enumerate(methods):
    xp = xpm.get_experiment("DEBUG/fmnist_0.04",f"{method}_0.04")
    print(list(xp.results.keys()))
    x = xp.results['communication_round']
    tests_accs = xp.results['server_ConvNet_accuracy']
    try:
        tests_accs = smoothen(x, tests_accs)
    except:
        print(method)
    ma_test_acc, min_test_acc, max_test_acc = get_stats(tests_accs)
    plt.plot(x[::int_length], ma_test_acc, label = method, c = colors[i])
    plt.fill_between(x[::int_length],  min_test_acc, max_test_acc, color = colors[i], alpha=0.2)

plt.legend(loc="lower right", prop={'size': 12}, framealpha=0.3, ncol=3)
# for i, ax in enumerate(axes):
#     if i <3:
#         ax.set_ylabel("Validation Accuracy",fontsize=15)
#         ax.set_title(f"Validation Size {list(finetune_dict.keys())[i]}",fontsize=20)
#     else:
#         ax.set_ylabel("Test Accuracy",fontsize=15)
#         ax.set_xlabel("communication_rounds",fontsize=15)
#     ax.set_xticks(np.arange(0, 201, 20),fontsize=15)
plt.ylabel("Test Accuracy",fontsize=17)
plt.xlabel("Communication Rounds",fontsize=17)
plt.xticks(np.arange(0, 201, 20),fontsize=15)
plt.yticks(fontsize=15)
plt.tight_layout()
plt.savefig("/home/rpi/prj/code/federated_learning/DEBUG/process_fmnist_004.pdf", format="pdf")
# plt.show()
